SURFNet: Super-resolution of Turbulent Flows with Transfer Learning using Small Datasets

Deep Learning (DL) algorithms are emerging as a key alternative to computationally expensive CFD simulations. However, state-of-the-art DL approaches require large and high-resolution training data to learn accurate models. The size and availability of such datasets are a major limitation for the development of next-generation data-driven surrogate models for turbulent flows. This paper introduces SURFNet, a transfer learning-based super-resolution flow network. SURFNet primarily trains the DL model on low-resolution datasets and transfer learns the model on a handful of high-resolution flow problems - accelerating the traditional numerical solver independent of the input size. We propose two approaches to transfer learning for the task of super-resolution, namely one-shot and incremental learning. Both approaches entail transfer learning on only one geometry to account for fine-grid flow fields requiring 15x less training data on high-resolution inputs compared to the tiny resolution (64x256) of the coarse model, significantly reducing the time for both data collection and training. We empirically evaluate SURFNet's performance by solving the Navier-Stokes equations in the turbulent regime on input resolutions up to 256x larger than the coarse model. On four test geometries and eight flow configurations unseen during training, we observe a consistent 2-2.1x speedup over the OpenFOAM physics solver independent of the test geometry and the resolution size (up to 2048x2048), demonstrating both resolution-invariance and generalization capabilities. Our approach addresses the challenge of reconstructing high-resolution solutions from coarse grid models trained using low-resolution inputs (super-resolution) without loss of accuracy and requiring limited computational resources.

==> PlotNeuralNet/pycore/blocks.py <==

from .tikzeng import *

#define new block
def block_2ConvPool( name, botton, top, s_filer=256, n_filer=64, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ):
    return [
    to_ConvConvRelu( 
        name="ccr_{}".format( name ),
        s_filer=str(s_filer), 
        n_filer=(n_filer,n_filer), 
        offset=offset, 
        to="({}-east)".format( botton ), 
        width=(size[2],size[2]), 
        height=size[0], 
        depth=size[1],   
        ),    
    to_Pool(         
        name="{}".format( top ), 
        offset="(0,0,0)", 
        to="(ccr_{}-east)".format( name ),  
        width=1,         
        height=size[0] - int(size[0]/4), 
        depth=size[1] - int(size[0]/4), 
        opacity=opacity, ),
    to_connection( 
        "{}".format( botton ), 
        "ccr_{}".format( name )
        )
    ]


def block_Unconv( name, botton, top, s_filer=256, n_filer=64, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ):
    return [
        to_UnPool(  name='unpool_{}'.format(name),    offset=offset,    to="({}-east)".format(botton),         width=1,              height=size[0],       depth=size[1], opacity=opacity ),
        to_ConvRes( name='ccr_res_{}'.format(name),   offset="(0,0,0)", to="(unpool_{}-east)".format(name),    s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1], opacity=opacity ),       
        to_Conv(    name='ccr_{}'.format(name),       offset="(0,0,0)", to="(ccr_res_{}-east)".format(name),   s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1] ),
        to_ConvRes( name='ccr_res_c_{}'.format(name), offset="(0,0,0)", to="(ccr_{}-east)".format(name),       s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1], opacity=opacity ),       
        to_Conv(    name='{}'.format(top),            offset="(0,0,0)", to="(ccr_res_c_{}-east)".format(name), s_filer=str(s_filer), n_filer=str(n_filer), width=size[2], height=size[0], depth=size[1] ),
        to_connection( 
            "{}".format( botton ), 
            "unpool_{}".format( name ) 
            )
    ]




def block_Res( num, name, botton, top, s_filer=256, n_filer=64, offset="(0,0,0)", size=(32,32,3.5), opacity=0.5 ):
    lys = []
    layers = [ [ '{}_{}'.format(name,i) for i in range(num-1) ], top]
    for name in layers:        
        ly = [ to_Conv( 
            name='{}'.format(name),       
            offset=offset, 
            to="({}-east)".format( botton ),   
            s_filer=str(s_filer), 
            n_filer=str(n_filer), 
            width=size[2],
            height=size[0],
            depth=size[1]
            ),
            to_connection( 
                "{}".format( botton  ), 
                "{}".format( name ) 
                )
            ]
        botton = name
        lys+=ly
    
    lys += [
        to_skip( of=layers[1], to=layers[-2], pos=1.25),
    ]
    return lys




==> PlotNeuralNet/pycore/tikzeng.py <==

import os

def to_head( projectpath ):
    pathlayers = os.path.join( projectpath, 'layers/' ).replace('\\', '/')
    return r"""
\documentclass[border=8pt, multi, tikz]{standalone} 
\usepackage{import}
\subimport{"""+ pathlayers + r"""}{init}
\usetikzlibrary{positioning}
\usetikzlibrary{3d} %for including external image 
"""

def to_cor():
    return r"""
\def\ConvColor{rgb:yellow,5;red,2.5;white,5}
\def\ConvReluColor{rgb:yellow,5;red,5;white,5}
\def\PoolColor{rgb:red,1;black,0.3}
\def\UnpoolColor{rgb:blue,2;green,1;black,0.3}
\def\FcColor{rgb:blue,5;red,2.5;white,5}
\def\FcReluColor{rgb:blue,5;red,5;white,4}
\def\SoftmaxColor{rgb:magenta,5;black,7}   
\def\SumColor{rgb:blue,5;green,15}
"""

def to_begin():
    return r"""
\newcommand{\copymidarrow}{\tikz \draw[-Stealth,line width=0.8mm,draw={rgb:blue,4;red,1;green,1;black,3}] (-0.3,0) -- ++(0.3,0);}

\begin{document}
\begin{tikzpicture}
\tikzstyle{connection}=[ultra thick,every node/.style={sloped,allow upside down},draw=\edgecolor,opacity=0.7]
\tikzstyle{copyconnection}=[ultra thick,every node/.style={sloped,allow upside down},draw={rgb:blue,4;red,1;green,1;black,3},opacity=0.7]
"""

# layers definition

def to_input( pathfile, to='(-3,0,0)', width=8, height=8, name="temp" ):
    return r"""
\node[canvas is zy plane at x=0] (""" + name + """) at """+ to +""" {\includegraphics[width="""+ str(width)+"cm"+""",height="""+ str(height)+"cm"+"""]{"""+ pathfile +"""}};
"""

# Conv
def to_Conv( name, s_filer=256, n_filer=64, offset="(0,0,0)", to="(0,0,0)", width=1, height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +r""",
        xlabel={{"""+ str(n_filer) +""", }},
        zlabel="""+ str(s_filer) +""",
        fill=\ConvColor,
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# Conv,Conv,relu
# Bottleneck
def to_ConvConvRelu( name, s_filer=256, n_filer=(64,64), offset="(0,0,0)", to="(0,0,0)", width=(2,2), height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {RightBandedBox={
        name="""+ name +""",
        caption="""+ caption +""",
        xlabel={{ """+ str(n_filer[0]) +""", """+ str(n_filer[1]) +""" }},
        zlabel="""+ str(s_filer) +""",
        fill=\ConvColor,
        bandfill=\ConvReluColor,
        height="""+ str(height) +""",
        width={ """+ str(width[0]) +""" , """+ str(width[1]) +""" },
        depth="""+ str(depth) +"""
        }
    };
"""



# Pool
def to_Pool(name, offset="(0,0,0)", to="(0,0,0)", width=1, height=32, depth=32, opacity=0.5, caption=" "):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {Box={
        name="""+name+""",
        caption="""+ caption +r""",
        fill=\PoolColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# unpool4, 
def to_UnPool(name, offset="(0,0,0)", to="(0,0,0)", width=1, height=32, depth=32, opacity=0.5, caption=" "):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {Box={
        name="""+ name +r""",
        caption="""+ caption +r""",
        fill=\UnpoolColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""



def to_ConvRes( name, s_filer=256, n_filer=64, offset="(0,0,0)", to="(0,0,0)", width=6, height=40, depth=40, opacity=0.2, caption=" " ):
    return r"""
\pic[shift={ """+ offset +""" }] at """+ to +""" 
    {RightBandedBox={
        name="""+ name + """,
        caption="""+ caption + """,
        xlabel={{ """+ str(n_filer) + """, }},
        zlabel="""+ str(s_filer) +r""",
        fill={rgb:white,1;black,3},
        bandfill={rgb:white,1;black,2},
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""


# ConvSoftMax
def to_ConvSoftMax( name, s_filer=40, offset="(0,0,0)", to="(0,0,0)", width=1, height=40, depth=40, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +""",
        zlabel="""+ str(s_filer) +""",
        fill=\SoftmaxColor,
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

# SoftMax
def to_SoftMax( name, s_filer=10, offset="(0,0,0)", to="(0,0,0)", width=1.5, height=3, depth=25, opacity=0.8, caption=" " ):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Box={
        name=""" + name +""",
        caption="""+ caption +""",
        xlabel={{" ","dummy"}},
        zlabel="""+ str(s_filer) +""",
        fill=\SoftmaxColor,
        opacity="""+ str(opacity) +""",
        height="""+ str(height) +""",
        width="""+ str(width) +""",
        depth="""+ str(depth) +"""
        }
    };
"""

def to_Sum( name, offset="(0,0,0)", to="(0,0,0)", radius=2.5, opacity=0.6):
    return r"""
\pic[shift={"""+ offset +"""}] at """+ to +""" 
    {Ball={
        name=""" + name +""",
        fill=\SumColor,
        opacity="""+ str(opacity) +""",
        radius="""+ str(radius) +""",
        logo=$+$
        }
    };
"""


def to_connection( of, to):
    return r"""
\draw [connection]  ("""+of+"""-east)    -- node {\midarrow} ("""+to+"""-west);
"""

def to_skip( of, to, pos=1.25):
    return r"""
\path ("""+ of +"""-southeast) -- ("""+ of +"""-northeast) coordinate[pos="""+ str(pos) +"""] ("""+ of +"""-top) ;
\path ("""+ to +"""-south)  -- ("""+ to +"""-north)  coordinate[pos="""+ str(pos) +"""] ("""+ to +"""-top) ;
\draw [copyconnection]  ("""+of+"""-northeast)  
-- node {\copymidarrow}("""+of+"""-top)
-- node {\copymidarrow}("""+to+"""-top)
-- node {\copymidarrow} ("""+to+"""-north);
"""

def to_end():
    return r"""
\end{tikzpicture}
\end{document}
"""


def to_generate( arch, pathname="file.tex" ):
    with open(pathname, "w") as f: 
        for c in arch:
            print(c)
            f.write( c )
     




==> PlotNeuralNet/pyexamples/smallcnn.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *
import matplotlib

matplotlib.rcParams['font.family'] = "monospace"
matplotlib.rcParams['font.sans-serif'] = ["Verdana"]

height=15.75
depth=28.5
# defined your arch
arch = [
    to_head( '..' ),
    to_cor(),
    to_begin(),
    to_Conv("conv1", 256,16,  offset="(0,0,0)", to="(0,0,0)", height=height, depth=depth, width=1),
    to_Conv("conv2", 256,32,  offset="(2,0,0)", to="(0,0,0)", height=height, depth=depth, width=3),
    to_connection( "conv1", "conv2"), 
    to_Conv("conv3", 256, 128, offset="(4,0,0)", to="(0,0,0)", height=height, depth=depth, width=3),
    to_connection( "conv2", "conv3"), 
    to_Conv("conv4", 256, 256, offset="(6,0,0)", to="(0,0,0)", height=height, depth=depth, width=1),
    to_connection( "conv3", "conv4"), 
    to_end()

    ]

def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()


==> PlotNeuralNet/pyexamples/test_simple.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *
import matplotlib

matplotlib.rcParams['font.family'] = "monospace"
matplotlib.rcParams['font.sans-serif'] = ["Verdana"]


# defined your arch
arch = [
    to_head( '..' ),
    to_cor(),
    to_begin(),
    to_Conv("conv1", 256, 16, offset="(0,0,0)", to="(0,0,0)", height=4, depth=1, width=1 ),
    to_Conv("conv2", 32, 256, offset="(5,0,0)", to="(0,0,0)", height=4, depth=2, width=16 ),
    to_connection( "conv1", "conv2"), 
    to_Conv("conv3", 128, 256, offset="(10,0,0)", to="(0,0,0)", height=4, depth=8, width=16 ),
    to_connection( "conv2", "conv3"), 
    to_Conv("conv4", 256, 256, offset="(15,0,0)", to="(0,0,0)", height=4, depth=16, width=16 ),
    to_connection( "conv3", "conv4"), 
    to_Conv("conv5", 256, 256, offset="(20,0,0)", to="(0,0,0)", height=4, depth=16, width=16 ),
    to_connection( "conv4", "conv5"), 
    to_Conv("conv6", 128, 256, offset="(25,0,0)", to="(0,0,0)", height=4, depth=8, width=16 ),
    to_connection( "conv5", "conv6"), 
    to_Conv("conv7", 32, 256, offset="(30,0,0)", to="(0,0,0)", height=4, depth=2, width=16 ),
    to_connection( "conv6", "conv7"), 
    to_Conv("conv8", 16, 256, offset="(35,0,0)", to="(0,0,0)", height=4, depth=1, width=16 ),
    to_connection( "conv7", "conv8"), 
    to_end()
    ]

def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()


==> PlotNeuralNet/pyexamples/test_simple_2.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *
import matplotlib

matplotlib.rcParams['font.family'] = "monospace"
matplotlib.rcParams['font.sans-serif'] = ["Verdana"]

height=15.75
depth=28.5
# defined your arch
arch = [
    to_head( '..' ),
    to_cor(),
    to_begin(),
    to_Conv("conv1", 256,16,  offset="(0,0,0)", to="(0,0,0)", height=height, depth=depth, width=1, caption="(5x5) Conv2D"),
    to_Conv("conv2", 256,32,  offset="(2,0,0)", to="(0,0,0)", height=height, depth=depth, width=2,caption="(5x5) Conv2D" ),
    to_connection( "conv1", "conv2"), 
    to_Conv("conv3", 256, 128, offset="(5,0,0)", to="(0,0,0)", height=height, depth=depth, width=8 , caption="(5x5) Conv2D"),
    to_connection( "conv2", "conv3"), 
    to_Conv("conv4", 256, 256, offset="(9,0,0)", to="(0,0,0)", height=height, depth=depth, width=16, caption="(5x5) Conv2D" ),
    to_connection( "conv3", "conv4"), 
    to_Conv("conv5", 256, 256, offset="(14.5,0,0)", to="(0,0,0)", height=height, depth=depth, width=16, caption="(5x5) Conv2DTr" ),
    to_connection( "conv4", "conv5"), 
    to_Conv("conv6", 256, 128, offset="(20,0,0)", to="(0,0,0)", height=height, depth=depth, width=8, caption="(5x5) Conv2DTr" ),
    to_connection( "conv5", "conv6"), 
    to_Conv("conv7", 256, 32, offset="(24,0,0)", to="(0,0,0)", height=height, depth=depth, width=2, caption="(5x5) Conv2DTr" ),
    to_connection( "conv6", "conv7"), 
    to_Conv("conv8", 256, 16, offset="(26,0,0)", to="(0,0,0)", height=height, depth=depth, width=1, caption="(5x5) Conv2DTr" ),
    to_connection( "conv7", "conv8"), 
    to_end()
    ]

def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()


==> PlotNeuralNet/pyexamples/unet.py <==

import sys
sys.path.append('../')
from pycore.tikzeng import *
from pycore.blocks  import *

arch = [ 
    to_head('..'), 
    to_cor(),
    to_begin(),
    
    #input
    to_input( '../examples/fcn8s/cats.jpg' ),

    #block-001
    to_ConvConvRelu( name='ccr_b1', s_filer=500, n_filer=(64,64), offset="(0,0,0)", to="(0,0,0)", width=(2,2), height=40, depth=40  ),
    to_Pool(name="pool_b1", offset="(0,0,0)", to="(ccr_b1-east)", width=1, height=32, depth=32, opacity=0.5),
    
#    *block_2ConvPool( name='b2', botton='pool_b1', top='pool_b2', s_filer=256, n_filer=128, offset="(1,0,0)", size=(32,32,3.5), opacity=0.5 ),
#    *block_2ConvPool( name='b3', botton='pool_b2', top='pool_b3', s_filer=128, n_filer=256, offset="(1,0,0)", size=(25,25,4.5), opacity=0.5 ),
#    *block_2ConvPool( name='b4', botton='pool_b3', top='pool_b4', s_filer=64,  n_filer=512, offset="(1,0,0)", size=(16,16,5.5), opacity=0.5 ),

    #Bottleneck
    #block-005
    to_ConvConvRelu( name='ccr_b5', s_filer=32, n_filer=(1024,1024), offset="(2,0,0)", to="(pool_b4-east)", width=(8,8), height=8, depth=8, caption="Bottleneck"  ),
    to_connection( "pool_b4", "ccr_b5"),

    #Decoder
  #  *block_Unconv( name="b6", botton="ccr_b5", top='end_b6', s_filer=64,  n_filer=512, offset="(2.1,0,0)", size=(16,16,5.0), opacity=0.5 ),
    to_skip( of='ccr_b4', to='ccr_res_b6', pos=1.25),
  #  *block_Unconv( name="b7", botton="end_b6", top='end_b7', s_filer=128, n_filer=256, offset="(2.1,0,0)", size=(25,25,4.5), opacity=0.5 ),
    to_skip( of='ccr_b3', to='ccr_res_b7', pos=1.25),    
  #  *block_Unconv( name="b8", botton="end_b7", top='end_b8', s_filer=256, n_filer=128, offset="(2.1,0,0)", size=(32,32,3.5), opacity=0.5 ),
    to_skip( of='ccr_b2', to='ccr_res_b8', pos=1.25),    
    
 #   *block_Unconv( name="b9", botton="end_b8", top='end_b9', s_filer=512, n_filer=64,  offset="(2.1,0,0)", size=(40,40,2.5), opacity=0.5 ),
    to_skip( of='ccr_b1', to='ccr_res_b9', pos=1.25),
    
    to_ConvSoftMax( name="soft1", s_filer=512, offset="(0.75,0,0)", to="(end_b9-east)", width=1, height=40, depth=40, caption="SOFT" ),
    to_connection( "end_b9", "soft1"),
     
    to_end() 
    ]


def main():
    namefile = str(sys.argv[0]).split('.')[0]
    to_generate(arch, namefile + '.tex' )

if __name__ == '__main__':
    main()
    


==> PlotNeuralNet/tikzmake.sh <==
#!/bin/bash


python $1.py 
pdflatex $1.tex

rm *.aux *.log *.vscodeLog
rm *.tex

if [[ "$OSTYPE" == "darwin"* ]]; then
    open $1.pdf
else
    xdg-open $1.pdf
fi

